Investigations on the Influence of Combined Inter-Aural Cue Distortions on Overall Audio Quality

There is a considerable interest in developing algorithms that can predict audio quality of perceptually coded signals to avoid the cost of extensive listening tests during development time. While many established algorithms for predicting the perceived quality of signals with monaural (timbral) distortions are available (PEAQ, POLQA), predicting the quality degradation of stereo and multi-channel spatial signals is still considered a challenge. Audio quality degradation arising from spatial distortions is usually measured in terms of well known inter-aural cue distortion measures such as Inter-aural Level Difference Distortions (ILDD), Inter-aural Time Difference Distortions (ITDD) and Inter-aural Cross Correlation Distortions (IACCD). However, the extent to which their interaction influences the overall audio quality degradation in complex signals as expressed - for example - in a multiple stimuli test is not yet thoroughly studied. We propose a systematic approach that introduces controlled combinations of spatial distortions on a representative set of signals and evaluates their influence on overall perceived quality degradation by analyzing listening test scores over said signals. From this study we derive guidelines for designing meaningful distortion measures that consider inter-aural cue distortion interactions.

==> latex_build.sh <==
#!/bin/bash

if [[ $1 == "" ]]
then
  echo "Usate latex_build.sh filename (without extension)";
  exit 1
fi

if [[ $1 == *".tex"* ]]
then
  echo "Please put the file name without the .tex extension, let latex handle that.";
  exit 1
fi

pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1
pdflatex $1 | grep --color=always 'error \| Error \| Warning \| warning'
cygstart  "$(basename "$1" .tex)".pdf

